Leptonic CP Violation and its Origin

This PhD thesis deals with the current experimental hint for large CP violation in the leptonic sector. We first quantify its global statistical significance, by combining the results from relevant neutrino oscillation experiments. As the hint is indirect, other new physics apart from three massive neutrinos could be present, masking the results as direct leptonic CP violation has not yet been conclusively observed. Thus, we move on to checking the robustness of the hint against the framework in which the experimental data is interpreted; in other words, its physical origin. To that purpose, we confront with data the scenario that is less bounded by other experiments: neutral current Non-Standard Interactions (NSI) among neutrinos and matter. In the end, CP violation induced by neutrino masses and leptonic mixing is found to be quite robust, due to the large amount of neutrino flavour transition data collected along three decades. Nevertheless, the next generation LBL accelerator experiments are aimed at precision measurements that could be more severely affected. Luckily, in the last years the COHERENT experiment has provided independent constraints on NSI. In the final chapter of the thesis, the data from the COHERENT experiment is analysed and integrated into the global analyses from previous chapters. These first results could be greatly improved by increasing the statistics of the signal and/or by performing measurements with different nuclei sensitive to different NSI models. For that, the European Spallation Source is an ideal future facility, whose prospects for bounding NSI are also explored. In summary, this thesis takes a global approach to rigorously assess whether cutting-edge leptonic flavour measurements are pointing towards a new strong violation of a symmetry of Nature.

==> pics/Plots/nuprobs.py <==
import numpy as np
import scipy.linalg as linalg

class Params:
    __slots__ = ["snq12", "snq13", "snq23", "dltCP", "dmq21", "dmq31"]
    def __init__(self, **kwargs):
        self.snq12 = kwargs.pop('snq12', 0.)
        self.snq13 = kwargs.pop('snq13', 0.)
        self.snq23 = kwargs.pop('snq23', 0.)
        self.dltCP = kwargs.pop('dltCP', 0.)
        self.dmq21 = kwargs.pop('dmq21', 0.)
        self.dmq31 = kwargs.pop('dmq31', 0.)

class TrackParams:
    __slots__ = ["L", "rho", "ye"]
    def __init__(self, **kwargs):
        self.L   = kwargs.pop('L', 0.)
        self.rho = kwargs.pop('rho', 0.)
        self.ye  = kwargs.pop('ye', 0.)

def getVacuumProbability(numneu, prms, E, L, inif):
    def euler(i, j, theta, delta=0):
        U = np.identity(numneu, dtype=complex)
        U[i][i] = U[j][j] = np.cos(theta)
        U[i][j] = np.sin(theta)*np.exp(-delta*1j)
        U[j][i] = -np.sin(theta)*np.exp(delta*1j)
        return np.matrix(U)

    t12 = np.arcsin(np.sqrt(prms.snq12))
    t13 = np.arcsin(np.sqrt(prms.snq13))
    t23 = np.arcsin(np.sqrt(prms.snq23))
    dltCP = prms.dltCP
    if numneu == 4:
        t14 = np.arcsin(np.sqrt(prms.snq14))
        t24 = np.arcsin(np.sqrt(prms.snq24))
        t34 = np.arcsin(np.sqrt(prms.snq34))
        dlt24 = prms.dlt24
        dlt12 = prms.dlt12

    if numneu == 3:
        PMNS = euler(1,2,t23) * euler(0,2,t13,dltCP) * euler(0,1,t12)
        Hvac = 1/(2*E)*PMNS*np.matrix(np.diag([0,prms.dmq21,prms.dmq31]))*(PMNS.H)
        H = Hvac
    else:
        PMNS = euler(2,3,t34) * euler(1,3,t24,dlt24) * euler(0,3,t14) * euler(1,2,t23) * euler(0,2,t13,dltCP) * euler(0,1,t12,dlt12)
        Hvac = 1/(2*E)*PMNS*np.matrix(np.diag([0,prms.dmq21,prms.dmq31,prms.dmq41]))*(PMNS.H)
        H = Hvac

    fctr = 5.067730759 # 1 km*eV^2/GeV
    M = linalg.expm(fctr*H*L*-1j)

    probs = np.squeeze(np.asarray( M[:,inif] ))

    return np.abs(probs)**2

def getConstantRhoProbability(numneu, prms, E, TrackParams, inif):
    def euler(i, j, theta, delta=0):
        U = np.identity(numneu, dtype=complex)
        U[i][i] = U[j][j] = np.cos(theta)
        U[i][j] = np.sin(theta)*np.exp(-delta*1j)
        U[j][i] = -np.sin(theta)*np.exp(delta*1j)
        return np.matrix(U)

    t12 = np.arcsin(np.sqrt(prms.snq12))
    t13 = np.arcsin(np.sqrt(prms.snq13))
    t23 = np.arcsin(np.sqrt(prms.snq23))
    dltCP = prms.dltCP
    if numneu == 4:
        t14 = np.arcsin(np.sqrt(prms.snq14))
        t24 = np.arcsin(np.sqrt(prms.snq24))
        t34 = np.arcsin(np.sqrt(prms.snq34))
        dlt24 = prms.dlt24
        dlt12 = prms.dlt12

    mat_pot = 7.577e-5 * TrackParams.rho * TrackParams.ye
    if numneu == 3:
        PMNS = euler(1,2,t23) * euler(0,2,t13,dltCP) * euler(0,1,t12)
        Hvac = 1/(2*E)*PMNS*np.matrix(np.diag([0,prms.dmq21,prms.dmq31]))*(PMNS.H)
        Hmat = np.matrix(np.diag([mat_pot,0.,0.]))
        H = Hvac+Hmat
    else:
        PMNS = euler(2,3,t34) * euler(1,3,t24,dlt24) * euler(0,3,t14) * euler(1,2,t23) * euler(0,2,t13,dltCP) * euler(0,1,t12,dlt12)
        Hvac = 1/(2*E)*PMNS*np.matrix(np.diag([0,prms.dmq21,prms.dmq31,prms.dmq41]))*(PMNS.H)
        mat_pot_NC = - 0.5 * (1-TrackParams.ye)/(TrackParams.ye) * mat_pot
        Hmat = np.matrix(np.diag([mat_pot,0.,0.,-mat_pot_NC]))
        H = Hvac+Hmat

    fctr = 5.067730759 # 1 km*eV^2/GeV
    M = linalg.expm(fctr*H*TrackParams.L*-1j)

    probs = np.squeeze(np.asarray( M[:,inif] ))

    return np.abs(probs)**2


==> pics/Plots/nuprobs_plot.py <==
import matplotlib.pyplot as plt
import numpy as np
import nuprobs
plt.style.use("style.mplstyle")

# Physical parameters # (NuFIT 4.1)
prm = nuprobs.Params(snq12=0.310, snq13=0.02241, snq23=0.558,
                     dltcp=222*np.pi/180, dmq21=7.39e-5, dmq31=2.523e-3)

## Generate points ##
e_over_L = np.geomspace(2.5e-6, 4.5e-1, 100000)
prob_ee = [nuprobs.getVacuumProbability(3, prm, e, 1, 0)[0]
           for e in e_over_L]
prob_mm = [nuprobs.getVacuumProbability(3, prm, e, 1, 1)[1]
           for e in e_over_L]

## Plot ##
plt.plot(e_over_L, prob_ee)
plt.xlabel("E/L (GeV/km)")
plt.ylabel("Oscillation probability")
plt.xscale("log")
plt.ylim(0, 1)
plt.savefig("eToeProb.pdf")

plt.clf()

plt.plot(e_over_L, prob_mm)
plt.xlabel("E/L (GeV/km)")
plt.ylabel("Oscillation probability")
plt.xscale("log")
plt.ylim(0, 1)
plt.savefig("muTomuProb.pdf")


